Unidentified prediction-risk rankings under spatial sampling with fixed inclusion probabilities

For Gaussian spatial prediction, we construct positive sampling mechanisms with identical observation laws and conditional site inclusion probabilities, yet opposite risk rankings for two fixed predictors. The construction selects two of four sites and allows independent Gaussian measurement error.

==> anc/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Shinichiro Shirota

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
   list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/README.txt <==
Preferential Sampling: exact finite verification examples (v14)
Copyright (c) 2026, Shinichiro Shirota
Contact: shinichiro.shirota@r.hit-u.ac.jp
SPDX-License-Identifier: BSD-3-Clause. See LICENSE for full terms.
The license covers this verification package, including checks.py, results.json,
and this README. It does not license the manuscript under BSD-3-Clause.
The copyright notice identifies the user who approved the code release license;
AI assistance does not constitute authorship or a claim of AI copyright.
During the preparation of this work, the author used generative AI tools, including ChatGPT, Claude, and Codex, to assist with research discussions, mathematical analysis, literature review, computational verification, and manuscript preparation. The author reviewed and edited the AI-assisted material and takes full responsibility for the content of this work.
Author final review and acceptance of responsibility remain incomplete.

Run: python3 checks.py (Python standard library only).
Deterministic exhaustive rational enumeration; no seed or external data.
Compare results.json, ignoring only the environment/Python version field.
These discrete examples verify implementation identities, not the Gaussian
existence theorem or a practically large effect size.
Source package: tectonic --keep-logs --keep-intermediates main.tex
The local build is not verification of the arXiv submission server.
No submission, public repository release, or author responsibility acceptance
has been performed. This archive is prepared for release after final review.


==> anc/checks.py <==
# SPDX-License-Identifier: BSD-3-Clause
# Copyright (c) 2026, Shinichiro Shirota
# See LICENSE for redistribution conditions and disclaimer.
"""Exact finite checks; neither Gaussian proof nor interval certification."""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import json, platform
xs=list(product((-1,1),repeat=4))
rs=[(0,1),(2,3),(0,2),(1,3),(0,3),(1,2)]
s=[1,1,-1,-1,0,0]; kap=F(1,2)
ts=[F(-1),F(-1,2),F(0),F(1,4),F(1,2),F(3,4),F(1)]
def check(h, equivalent):
 def q(x,j,t):return (1+t*kap*s[j]*h(x))/6
 def law(t):
  out={}
  for j,r in enumerate(rs):
   for y in product((-1,1),repeat=2):
    cells=[x for x in xs if tuple(x[k] for k in r)==y]
    mass=sum(q(x,j,t)/16 for x in cells)
    mean=tuple(sum(q(x,j,t)*x[k]/16 for x in cells)/mass for k in range(4))
    out[j,y]=(mass,mean)
  return out
 l0,l1=law(F(0)),law(F(1)); I={o:z[1] for o,z in l0.items()};J={o:z[1] for o,z in l1.items()}
 d={o:tuple(b-a for a,b in zip(I[o],J[o])) for o in I}
 norm=lambda z:sum(a*a for a in z)
 U=sum(l0[o][0]*norm(d[o]) for o in I);L=sum(l1[o][0]*norm(d[o]) for o in I)
 assert U>0 and L>0
 rows=[]
 for t in ts:
  lt=law(t);ri=rj=A=C=F(0)
  if equivalent:
   assert {o:z[0] for o,z in lt.items()}=={o:z[0] for o,z in l0.items()}
   for o in lt: assert lt[o][1]==tuple(I[o][k]+t*d[o][k] for k in range(4))
  for x in xs:
   assert sum(q(x,j,t) for j in range(6))==1
   assert all(q(x,j,t)>=F(1,12) for j in range(6))
   for k in range(4): assert sum(q(x,j,t) for j,r in enumerate(rs) if k in r)==F(1,2)
   gs=[];us=[]
   for j,r in enumerate(rs):
    o=(j,tuple(x[k] for k in r)); w=q(x,j,t)/16
    li=norm(tuple(x[k]-I[o][k] for k in range(4)))
    lj=norm(tuple(x[k]-J[o][k] for k in range(4)))
    ri+=w*li;rj+=w*lj;A+=w*norm(d[o]);C+=w*sum((x[k]-I[o][k])*d[o][k] for k in range(4))
    gs.append(li-lj);us.append(q(x,j,t)-q(x,j,F(1)))
   assert us[0]==us[1] and us[2]==us[3] and us[4]==us[5]
   G=[gs[0]+gs[1],gs[2]+gs[3],gs[4]+gs[5]]
   assert sum(a*b for a,b in zip(us,gs))==us[0]*(G[0]-G[2])+us[2]*(G[1]-G[2])
  assert A==U+t*(L-U) and C==t*L and ri-rj==t*(U+L)-U
  for weight in [F(-1),F(0),F(1,4),F(1),F(2)]:
   rw=F(0)
   for x in xs:
    for j,r in enumerate(rs):
     o=(j,tuple(x[k] for k in r))
     rw+=q(x,j,t)/16*norm(tuple(x[k]-I[o][k]-weight*d[o][k] for k in range(4)))
   assert rw-ri==weight*weight*A-2*weight*C
   if t<=0 and weight>0: assert rw>ri
  assert sum(z[0] for z in lt.values())==1
  for j in range(6):assert sum(z[0] for o,z in lt.items() if o[0]==j)==F(1,6)
  rows.append(dict(t=str(t),RI=str(ri),RJ=str(rj),A=str(A),C=str(C),Delta=str(ri-rj)))
 return dict(U=str(U),L=str(L),threshold=str(U/(U+L)),observation_equivalent=equivalent,rows=rows)
res={'environment':platform.python_version(),'seed':'none; exhaustive rational enumeration','scope':'finite surrogate only','path':check(lambda x:F(x[0]+x[2],2),False),'equivalent':check(lambda x:F(x[0]*x[1]*x[2]),True)}
# Two-candidate null-space and bounds checked independently with rational inputs.
q0=[F(1,4)]*4;delta=F(1,10);u=[delta,-delta,-delta,delta]
assert sum(u)==0 and u[1]+u[3]==0 and u[2]+u[3]==0
assert all(a+b>=0 for a,b in zip(q0,u))
g=[F(2),F(-1),F(3),F(4)]
assert sum(a*b for a,b in zip(u,g))==delta*(g[0]-g[1]-g[2]+g[3])
res['two_candidate_check']=True
# Pointwise necessary/sufficient feasibility: every grid vector in the matching nullspace.
checked=0
for a,b in product([F(i,12) for i in range(-6,7)],repeat=2):
 v=[a,b,-a-b]; qp=[F(1,6)+v[j//2] for j in range(6)]
 feasible=all(z>=0 for z in qp)
 assert feasible==all(z>=-F(1,6) for z in v)
 assert sum(qp)==1
 for k in range(4): assert sum(qp[j] for j,r in enumerate(rs) if k in r)==F(1,2)
 checked+=1
# Any binary decision, even randomized, has equal-prior endpoint error 1/2.
for prob in [F(i,10) for i in range(11)]: assert (prob+(1-prob))/2==F(1,2)
res['extra_checks']={'feasibility_grid_vectors':checked,'posterior_linearity':True,'weighted_squared_losses':True,'t_zero_boundary':True,'two_endpoint_error':True}
Path(__file__).with_name('results.json').write_text(json.dumps(res,indent=2)+'\n')
print(json.dumps(res,indent=2))


==> anc/results.json <==
{
  "environment": "3.12.14",
  "seed": "none; exhaustive rational enumeration",
  "scope": "finite surrogate only",
  "path": {
    "U": "497/10800",
    "L": "31/720",
    "threshold": "497/962",
    "observation_equivalent": false,
    "rows": [
      {
        "t": "-1",
        "RI": "2",
        "RJ": "23059/10800",
        "A": "529/10800",
        "C": "-31/720",
        "Delta": "-1459/10800"
      },
      {
        "t": "-1/2",
        "RI": "2",
        "RJ": "3763/1800",
        "A": "19/400",
        "C": "-31/1440",
        "Delta": "-163/1800"
      },
      {
        "t": "0",
        "RI": "2",
        "RJ": "22097/10800",
        "A": "497/10800",
        "C": "0",
        "Delta": "-497/10800"
      },
      {
        "t": "1/4",
        "RI": "2",
        "RJ": "1619/800",
        "A": "163/3600",
        "C": "31/2880",
        "Delta": "-19/800"
      },
      {
        "t": "1/2",
        "RI": "2",
        "RJ": "1351/675",
        "A": "481/10800",
        "C": "31/1440",
        "Delta": "-1/675"
      },
      {
        "t": "3/4",
        "RI": "2",
        "RJ": "42751/21600",
        "A": "473/10800",
        "C": "31/960",
        "Delta": "449/21600"
      },
      {
        "t": "1",
        "RI": "2",
        "RJ": "1409/720",
        "A": "31/720",
        "C": "31/720",
        "Delta": "31/720"
      }
    ]
  },
  "equivalent": {
    "U": "1/12",
    "L": "1/12",
    "threshold": "1/2",
    "observation_equivalent": true,
    "rows": [
      {
        "t": "-1",
        "RI": "2",
        "RJ": "9/4",
        "A": "1/12",
        "C": "-1/12",
        "Delta": "-1/4"
      },
      {
        "t": "-1/2",
        "RI": "2",
        "RJ": "13/6",
        "A": "1/12",
        "C": "-1/24",
        "Delta": "-1/6"
      },
      {
        "t": "0",
        "RI": "2",
        "RJ": "25/12",
        "A": "1/12",
        "C": "0",
        "Delta": "-1/12"
      },
      {
        "t": "1/4",
        "RI": "2",
        "RJ": "49/24",
        "A": "1/12",
        "C": "1/48",
        "Delta": "-1/24"
      },
      {
        "t": "1/2",
        "RI": "2",
        "RJ": "2",
        "A": "1/12",
        "C": "1/24",
        "Delta": "0"
      },
      {
        "t": "3/4",
        "RI": "2",
        "RJ": "47/24",
        "A": "1/12",
        "C": "1/16",
        "Delta": "1/24"
      },
      {
        "t": "1",
        "RI": "2",
        "RJ": "23/12",
        "A": "1/12",
        "C": "1/12",
        "Delta": "1/12"
      }
    ]
  },
  "two_candidate_check": true,
  "extra_checks": {
    "feasibility_grid_vectors": 169,
    "posterior_linearity": true,
    "weighted_squared_losses": true,
    "t_zero_boundary": true,
    "two_endpoint_error": true
  }
}

